Online Algorithms for Matching Platforms with Multi-Channel Traffic

Two-sided platforms rely on their recommendation algorithms to help visitors successfully find a match. However, on platforms such as VolunteerMatch (VM) -- which has facilitated millions of connections between volunteers and nonprofits -- a sizable fraction of website traffic arrives directly to a nonprofit's volunteering page via an external link, thus bypassing the platform's recommendation algorithm. We study how such platforms should account for this external traffic in the design of their recommendation algorithms, given the goal of maximizing successful matches. We model the platform's problem as a special case of online matching, where (using VM terminology) volunteers arrive sequentially and probabilistically match with one opportunity, each of which has finite need for volunteers. In our framework, external traffic is interested only in their targeted opportunity; by contrast, internal traffic may be interested in many opportunities, and the platform's online algorithm selects which opportunity to recommend. In evaluating different algorithms, we parameterize the competitive ratio based on the amount of external traffic. After demonstrating the shortcomings of a commonly-used algorithm that is optimal in the absence of external traffic, we propose a new algorithm -- Adaptive Capacity (AC) -- which accounts for matches differently based on whether they originate from internal or external traffic. We provide a lower bound on AC's competitive ratio that is increasing in the amount of external traffic and that is close to (and, in some regimes, exactly matches) the parameterized upper bound we establish on the competitive ratio of any online algorithm. We complement our theoretical results with a numerical study motivated by VM data that demonstrates the strong performance of AC and furthers our understanding of the difference between AC and other commonly-used algorithms.

==> images/weight_caps.py <==
import matplotlib as mpl
# Use the pgf backend (must be set before pyplot imported)
mpl.use('pgf')

mpl.rcParams.update({
    "pgf.texsystem": "pdflatex",
    'font.family': 'serif',
    'font.size' : 11,
    'text.usetex': True,
    'pgf.rcfonts': False,
})
import numpy as np

import matplotlib.pyplot as plt

fs=18
def psi(fill_rate, k = 1):
    # Enter your favorite potential function here!
    #return (1-np.exp(-1))*(1-np.power(fill_rate,k))
    #return (1-np.exp(-1))*np.exp(-k*(fill_rate))

    #MSVV:
    return 1 - np.exp(-1+fill_rate)
    

def compute_integral(num_steps = 10000):
    integral_values = np.zeros(num_steps)
    for i in range(1,num_steps):
        integral_values[i] = integral_values[i-1] + 1.0/num_steps*(psi(i*1.0/num_steps))
    return integral_values

INTEGRAL_VALUES = compute_integral()

def integral_psi(fill_rate):
    #Can define the actual integral function here if you want, otherwise it is numerical by default
    #Example for MSVV:
    #return fill_rate - np.exp(-1+fill_rate)
    
    val1 = int(fill_rate*len(INTEGRAL_VALUES))
    val2 = int(fill_rate*len(INTEGRAL_VALUES)) + 1
    weight1 = val2 - fill_rate*len(INTEGRAL_VALUES)
    weight2 = 1-weight1
    return (INTEGRAL_VALUES[val1]*weight1 + INTEGRAL_VALUES[val2]*weight2)

def g(internal, external):
    return external + (1-external)*psi(internal/(1-external)) + (internal - integral_psi(internal)) - (0-integral_psi(0))

def fix_spots(X,Y):
    for i in range(len(X)):
        for j in range(len(X[0])):
            if X[i][j] + Y[i][j] > 1:
                X[i][j] = 1-Y[i][j]
    return X, Y

def concavify(X, Y, Z):
    for i in range(len(X)):
        for i2 in range(i, len(X)):
            if (i2-i)%2 == 0:
                for j in range(len(X[0])):
                    for j2 in range(j, len(X[0])):
                        if (j2-j)%2 == 0 and j2/len(X[0]) + i2/len(X) <= 1:
                            if Z[int((i2+i)/2)][int((j2+j)/2)] > .5*Z[i][j] + .5*Z[i2][j2]:
                                Z[int((i2+i)/2)][int((j2+j)/2)] = .5*Z[i][j] + .5*Z[i2][j2]
                                
    return Z
                
    


#This takes ~30 seconds

x = np.linspace(0.0, 0.99, 100)
y = np.linspace(0.0, 0.99, 100)

Y, X = np.meshgrid(y, x)
X, Y = fix_spots(X,Y)
Z = np.zeros((len(X), len(Y)))
for i in range(len(X)):
    for j in range(len(Y)):
        Z[i,j] = g(X[i,j], Y[i,j])


old_Z = Z.copy()
for i in range(10):
    Z = concavify(X,Y,Z)
print("done")


def find_z(x, y, X, Y, Z):
    #For this particular discretization ONLY
    low_x = int(np.floor(x*100))
    high_x = low_x+1
    p_low_x = high_x - x*100
    low_y = int(np.floor(y*100))
    high_y = low_y+1
    p_low_y = high_y - y*100
    return (p_low_x*p_low_y*Z[low_x][low_y] + (1-p_low_x)*p_low_y*Z[high_x][low_y]
            +p_low_x*(1-p_low_y)*Z[low_x][high_y] + (1-p_low_x)*(1-p_low_y)*Z[high_x][high_y])
    
    

#Unweighted bound for AC

x_vals1 = [0]
y_vals1 = [1-np.exp(-1)]
cur_z = np.exp(-1)
cur_beta = np.exp(-1)
while cur_beta < 0.999:
    while (1-cur_z)*np.exp(-(cur_beta-cur_z)/(1-cur_z)) - np.exp(-1)+cur_beta > 1 - cur_z:
        cur_z -= .0001
    x_vals1.append(cur_beta)
    y_vals1.append(1-cur_z)
    #print("HERE: ",cur_beta,cur_z)
    cur_beta += .001

#Weighted bound

max_weight_difference = 1.0

x_valsweighted = []
y_valsweighted = []
cur_z = 1.0
cur_beta = 0
rel_waste = psi(0)/integral_psi(0.999)
print(rel_waste, (np.exp(1)-1))
if rel_waste > max_weight_difference:
    rel_waste = max_weight_difference
while cur_beta < 0.99:
    cur_ext = np.max([0, 1- cur_z-rel_waste*(1-cur_beta)])
    while find_z(1 - cur_z - cur_ext, cur_ext, X, Y, Z) > 1 - cur_z:
        cur_z -= .001
    x_valsweighted.append(cur_beta)
    y_valsweighted.append(1-cur_z)
    cur_beta += .001
    
searching = True
for index in range(len(x_valsweighted)):
    if x_valsweighted[index] > y_valsweighted[index]:
        if searching:
            searching = False
            print(x_valsweighted[index])
        y_valsweighted[index] = x_valsweighted[index]

max_weight_difference = 1.2

x_valsweighted2 = []
y_valsweighted2 = []
cur_z = 1.0
cur_beta = 0
rel_waste = psi(0)/integral_psi(0.999)
print(rel_waste, (np.exp(1)-1))
if rel_waste > max_weight_difference:
    rel_waste = max_weight_difference
while cur_beta < 0.99:
    cur_ext = np.max([0, 1- cur_z-rel_waste*(1-cur_beta)])
    while find_z(1 - cur_z - cur_ext, cur_ext, X, Y, Z) > 1 - cur_z:
        cur_z -= .001
    x_valsweighted2.append(cur_beta)
    y_valsweighted2.append(1-cur_z)
    cur_beta += .001
    
searching = True
for index in range(len(x_valsweighted2)):
    if x_valsweighted2[index] > y_valsweighted2[index]:
        if searching:
            searching = False
            print(x_valsweighted2[index])
        y_valsweighted2[index] = x_valsweighted2[index]

max_weight_difference = 1.4

x_valsweighted3 = []
y_valsweighted3 = []
cur_z = 1.0
cur_beta = 0
rel_waste = psi(0)/integral_psi(0.999)
print(rel_waste, (np.exp(1)-1))
if rel_waste > max_weight_difference:
    rel_waste = max_weight_difference
while cur_beta < 0.99:
    cur_ext = np.max([0, 1- cur_z-rel_waste*(1-cur_beta)])
    while find_z(1 - cur_z - cur_ext, cur_ext, X, Y, Z) > 1 - cur_z:
        cur_z -= .001
    x_valsweighted3.append(cur_beta)
    y_valsweighted3.append(1-cur_z)
    cur_beta += .001
    
searching = True
for index in range(len(x_valsweighted3)):
    if x_valsweighted3[index] > y_valsweighted3[index]:
        if searching:
            searching = False
            print(x_valsweighted3[index])
        y_valsweighted3[index] = x_valsweighted3[index]

max_weight_difference = (np.exp(1)-1)

x_valsweighted4 = []
y_valsweighted4 = []
cur_z = 1.0
cur_beta = 0
rel_waste = psi(0)/integral_psi(0.999)
print(rel_waste, (np.exp(1)-1))
if rel_waste > max_weight_difference:
    rel_waste = max_weight_difference
while cur_beta < 0.99:
    cur_ext = np.max([0, 1- cur_z-rel_waste*(1-cur_beta)])
    while find_z(1 - cur_z - cur_ext, cur_ext, X, Y, Z) > 1 - cur_z:
        cur_z -= .001
    x_valsweighted4.append(cur_beta)
    y_valsweighted4.append(1-cur_z)
    cur_beta += .001
    
searching = True
for index in range(len(x_valsweighted4)):
    if x_valsweighted4[index] > y_valsweighted4[index]:
        if searching:
            searching = False
            print(x_valsweighted4[index])
        y_valsweighted4[index] = x_valsweighted4[index]

#Upper Bound

ub_xs = [0]
ub_ys = [1-np.exp(-1)]
cur_x = np.exp(-1)
while cur_x < 1:
    ub_xs.append(cur_x)
    ub_ys.append(1+cur_x*np.log(cur_x))
    cur_x += .001


fig, ax = plt.subplots()
# plt.figure(figsize = (9, 6))


# plt.plot(ub_xs, ub_ys, color = 'navy', linewidth = 2.5, label = "Universal Upper Bound")



#plt.plot(x_vals1, y_vals1, color = 'c', linewidth = 3.5, label = "Unweighted Lower Bound AC")
plt.plot(x_valsweighted, y_valsweighted, color = '#412F88', linewidth = 2.5, linestyle= 'dotted', label = r'AC Lower Bound $\sigma=1.0$   ', alpha=0.7)
plt.plot(x_valsweighted2, y_valsweighted2, color = '#722B6A', linestyle = 'dashed', linewidth = 2.5, label = r'AC Lower Bound $\sigma=1.2$  ', alpha=0.7)
plt.plot(x_valsweighted3, y_valsweighted3, color = '#A2264B', linewidth = 2.5, label = r'AC Lower Bound $\sigma=1.4$  ', alpha=0.7)
plt.plot(x_valsweighted4, y_valsweighted4, color = '#E50000', linewidth = 2.5,  label = r'AC Lower Bound $\sigma \geq e-1$  ', alpha=0.7)

#plt.plot(ub_xs, ub_ys, color = 'navy', linewidth = 2.5, label = "")




# plt.plot([0, 1-np.exp(-1), 1], [1-np.exp(-1), 1-np.exp(-1), 1], color = 'g', linewidth = 2.5, label = "Trivial")
#plt.plot(x_vals3, y_vals3, color = 'b')
#plt.plot(x_vals4, y_vals4, color = 'y', linewidth = 2.5, label = "Old lower bound for Vanilla")

# plt.legend()
plt.xlabel(r'Effective Fraction External Traffic', fontsize=fs+4)
plt.ylabel("Comp. Ratio", fontsize=fs+4)
# plt.legend()
plt.legend(facecolor='white',prop={'size': fs+4})
plt.xticks(fontsize=fs)
plt.yticks(fontsize=fs)

fig.set_figheight(6)
fig.set_figwidth(7.5)
fig.tight_layout(pad=1)

# plt.show()


plt.savefig('weight_caps.pgf', format='pgf')


